SE-Sync: A Certifiably Correct Algorithm for Synchronization over the Special Euclidean Group

Many important geometric estimation problems take the form of synchronization over the special Euclidean group: estimate the values of a set of poses given a set of relative measurements between them. This problem is typically formulated as a nonconvex maximum-likelihood estimation that is computationally hard to solve in general. Nevertheless, in this paper we present an algorithm that is able to efficiently recover certifiably globally optimal solutions of the special Euclidean synchronization problem in a non-adversarial noise regime. The crux of our approach is the development of a semidefinite relaxation of the maximum-likelihood estimation whose minimizer provides an exact MLE so long as the magnitude of the noise corrupting the available measurements falls below a certain critical threshold; furthermore, whenever exactness obtains, it is possible to verify this fact a posteriori, thereby certifying the optimality of the recovered estimate. We develop a specialized optimization scheme for solving large-scale instances of this relaxation by exploiting its low-rank, geometric, and graph-theoretic structure to reduce it to an equivalent optimization problem on a low-dimensional Riemannian manifold, and design a truncated-Newton trust-region method to solve this reduction efficiently. Finally, we combine this fast optimization approach with a simple rounding procedure to produce our algorithm, SE-Sync. Experimental evaluation on a variety of simulated and real-world pose-graph SLAM datasets shows that SE-Sync is able to recover certifiably globally optimal solutions when the available measurements are corrupted by noise up to an order of magnitude greater than that typically encountered in robotics and computer vision applications, and does so more than an order of magnitude faster than the Gauss-Newton-based approach that forms the basis of current state-of-the-art techniques.

==> MATLAB/angular_std_vs_kappa.m <==
function std = angular_std_vs_kappa(kappa)
% function std = angular_std_vs_kappa(kappa)
% 
% This function computes the standard deviation (in radian angle measure)
% of the angle of a rotation matrix sampled from the isotropic Langevin 
% distribution in dimensions 2 and 3; the necessary integration is 
% performed using numerical quadrature. Note that kappa may be a vector 
% argument.

% Copyright (C) 2016 by David M. Rosen

% Allocate output storage
std = zeros(1, length(kappa));

for k = 1:length(kappa)
    
    % The angular distribution of a rotation matrix sampled from the isotropic
    % Langevin distribution Langevin(I, kappa) is vonMises(0, 2*kappa).
    
    integrand = @(theta) theta.^2 .* von_Mises_density(0, 2*kappa(k), theta);
    
    std = sqrt(integral(integrand, -pi, pi - 1e-6));
end

end



==> MATLAB/plot_Langevin_angle_densities.m <==
close all;


fig_scaling_factor = 1/2;


kappas = [0 1 2 4 8 ];
thetas = [-pi : .01 : pi - 1e-5];

figure('Units', 'inches', 'PaperPosition', [0, 0, fig_scaling_factor * 8, fig_scaling_factor * 6]);hold on;
colors = {'black', 'magenta', 'red', 'green', 'blue'};

for k = 1:length(kappas)
    plot(thetas, von_Mises_density(0, 2*kappas(k), thetas), 'Color', colors{k} );
    legend_labels{k} = sprintf('\\kappa = %d', kappas(k));
end

xticks([-pi, -pi/2, 0, pi/2, thetas(end)]);
xticklabels({'-\pi', '-\pi/2', '0', '\pi/2', '\pi'});
%xlabel 'Angle (rad)';

legend(legend_labels);
legend('boxoff');

axis tight;

print('../figures/Langevin_angle_densities.eps', '-depsc');

==> MATLAB/plot_angular_std_vs_kappa.m <==
clear all;
close all;
clc;

kappas = logspace(-2, 2);
true_stds = zeros(1, length(kappas));

for i = 1:length(kappas)
    true_stds(i) = angular_std_vs_kappa(kappas(i));
end

figure();
semilogx(kappas, true_stds);
xlabel('$ \kappa $', 'Interpreter', 'LaTex');
ylabel('Angular std (rad)');

% Get a handle to the current axis
ax1 = gca;

% Turn off the box
set(ax1, 'box', 'off');

% Get the limits of this figures y-axis
ax1_ylim = ylim;



ax1_pos = ax1.Position;
ax2 = axes('Position', ax1_pos, 'XAxisLocation', 'top', 'YAxisLocation', 'right', 'Color', 'none');
% Turn off x-axis tick labels and axis ticks for the second axis
set(ax2, 'XTickLabel', []);
set(ax2, 'XTick', []);
ylabel(ax2, 'Angular std (deg)');
ylim(ax2, 180 / pi * ax1_ylim);



% Create a second plot, zoomed in on the region of interest

kappas = linspace(10, 300);
true_stds = zeros(1, length(kappas));

for i = 1:length(kappas)
    true_stds(i) = angular_std_vs_kappa(kappas(i));
end

figure();
plot(kappas, true_stds);
xlim([min(kappas), max(kappas)]);
ylim([0, max(true_stds)]);
xlabel('$ \kappa $', 'Interpreter', 'LaTex');
ylabel('Angular SD (rad)');

%axis tight;

% Get a handle to the current axis
ax1 = gca;

% Turn off the box
set(ax1, 'box', 'off');

% Get the limits of this figures y-axis
ax1_ylim = ylim;



ax1_pos = ax1.Position;
ax2 = axes('Position', ax1_pos, 'XAxisLocation', 'top', 'YAxisLocation', 'right', 'Color', 'none');
% Turn off x-axis tick labels and axis ticks for the second axis
set(ax2, 'XTickLabel', []);
set(ax2, 'XTick', []);
ylabel(ax2, 'Angular SD (deg)');
ylim(ax2, 180 / pi * ax1_ylim);

% Now plot relative error in standard deviation computations


% Now apply the std approximation
figure();
kappas = linspace(3, 20);
true_stds = zeros(1, length(kappas));
for i = 1:length(kappas)
    true_stds(i) = angular_std_vs_kappa(kappas(i));
end

approx_stds = 1 ./ sqrt(2*kappas);
rel_error = 100 * abs(true_stds - approx_stds) ./ true_stds;

plot(kappas, rel_error);
title 'Relative error (%)';
xlabel '\kappa';




==> MATLAB/plot_von_Mises_densities.m <==
close all;


fig_scaling_factor = 2/3;


lambdas = [0 1 2 4 8 ];
thetas = [-pi : .01 : pi - 1e-5];

figure('Units', 'inches', 'PaperPosition', [0, 0, fig_scaling_factor * 8, fig_scaling_factor * 6]);hold on;
colors = {'black', 'magenta', 'red', 'green', 'blue'};

for k = 1:length(lambdas)
    plot(thetas, von_Mises_density(0, lambdas(k), thetas), 'Color', colors{k} );
    legend_labels{k} = sprintf('\\lambda = %d', lambdas(k));
end

xticks([-pi, -pi/2, 0, pi/2, thetas(end)]);
xticklabels({'-\pi', '-\pi/2', '0', '\pi/2', '\pi'});
%xlabel 'Angle (rad)';

legend(legend_labels);
legend('boxoff');

axis tight;

print('../figures/von_Mises_densities.eps', '-depsc');

==> MATLAB/von_Mises_density.m <==
function pdf = von_Mises_density(mu, kappa, theta)
% function pdf = von_Mises_density(mu, kappa, theta)
% 
% This function evaluates the density of the von Mises distribution on the
% circle with mode mu and concentration parameter kappa at the locations
% specified in the vector theta.  Note that the location parameter mu and
% the points in theta are parameterized as angles lying in the range [-pi,
% pi).

% Copyright (C) 2016 David M. Rosen

if (mu < -pi || mu >= pi)
    error('Error: mu must lie in the range [-pi, pi)');
end

if (min(theta) < -pi || max(theta) >= pi)
    error('Theta must contain angles lying in the range [-pi, pi)');
end

if kappa < 0
    error('Error: concentration parameter kappa must be nonnegative');
end

pdf = exp(kappa* cos(theta - mu)) / (2*pi*besseli(0, kappa));


end


